Shock Cooling and Possible Precursor Emission in the Early Light Curve of the Type II SN 2023ixf

We present the densely sampled early light curve of the Type II supernova (SN) 2023ixf, first observed within hours of explosion in the nearby Pinwheel Galaxy (Messier 101; 6.7 Mpc). Comparing these data to recently updated models of shock-cooling emission, we find that the progenitor likely had a radius of $410 \pm 10\ R_\odot$. Our estimate is model dependent but consistent with a red supergiant. These models provide a good fit to the data starting about 1 day after the explosion, despite the fact that the classification spectrum shows signatures of circumstellar material around SN 2023ixf during that time. Photometry during the first day after the explosion, provided almost entirely by amateur astronomers, does not agree with the shock-cooling models or a simple power-law rise fit to data after 1 day. We consider the possible causes of this discrepancy, including precursor activity from the progenitor star, circumstellar interaction, and emission from the shock before or after it breaks out of the stellar surface. The very low luminosity ($-11\mathrm{\ mag} > M > -14\mathrm{\ mag}$) and short duration of the initial excess lead us to prefer a scenario related to prolonged emission from the SN shock traveling through the progenitor system.

==> anc/SN2023ixf_phot.mrt <==
Title: Shock Cooling and Possible Precursor Emission in the Early Light Curve
       of the Type II SN 2023ixf
Authors: Hosseinzadeh et al.
Table: Data behind Figure 2 -- Light curve of SN 2023ixf
================================================================================
Byte-by-byte Description of file: dbf2.txt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
 1-11  F11.5  d        MJD   Modified Julian Date, JD-2,400,000.5
   13  A1     ---    l_omag  Limit flag on omag
15-20  F6.3   mag      omag  Apparent Magnitude in Filter
22-26  F5.3   mag    e_omag  ?="" Uncertainty in omag
28-31  A4     ---    filter  Filter              
33-43  A11    ---      Tel   Telescope
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
60081.31641 > 21.27        g    ZTF             
60081.754   > 20.3              Gao             
60082.05173 > 19.5              Hamann          
60082.34    > 20.0              Kennedy         
60082.43    > 20.5         o    ATLAS           
60082.660   > 20.4              Chen            
60082.677   > 18.7              Zheng           
60082.738   > 16.4              Xu              
60082.814   > 17.8              Mao             
60082.853     17.7   0.1        Mao             
60082.884     17.6   0.1        Mao             
60082.88835   17.84  0.16       Hamann          
60082.90506   17.82  0.16       Hamann          
60082.94272   17.56  0.20       Hamann          
60082.94995 > 17.0              Potapov         
60082.98      17.3   0.3        Oostermeyer     
60083.02392   16.95  0.11       Hamann          
60083.160     15.5   0.5        Limeburner      
60083.212     16.16  0.33       Koltenbah       
60083.220     16.11  0.31       Koltenbah       
60083.22744   16.08  0.31       Koltenbah       
60083.23479   16.03  0.31       Koltenbah       
60083.240     16.01  0.31       Koltenbah       
60083.250     15.96  0.33       Koltenbah       
60083.255     16.0   0.3        Filippenko      
60083.260     15.96  0.30       Koltenbah       
60083.270     15.89  0.31       Koltenbah       
60083.280     15.86  0.34       Koltenbah       
60083.290     15.85  0.30       Koltenbah       
60083.300     15.86  0.32       Koltenbah       
60083.310     15.78  0.31       Koltenbah       
60083.320     15.77  0.31       Koltenbah       
60083.323     15.87  0.01  g    ZTF             
60083.323     15.75  0.33       Koltenbah       
60083.330     15.75  0.33       Koltenbah       
60083.340     15.77  0.31       Koltenbah       
60083.34      15.3   0.30       Kennedy         
60083.350     15.68  0.31       Koltenbah       
60083.360     15.72  0.32       Koltenbah       
60083.362     15.63  0.32       Koltenbah       
60083.400     15.55  0.31       Koltenbah       
60083.430     15.52  0.33       Koltenbah       
60083.440     15.46  0.32       Koltenbah       
60083.450     15.43  0.31       Koltenbah       
60083.557     15.1   0.1        Zheng           
60083.580     15.2   0.1        Chen            
60083.613     15.2   0.1        Cai             
60083.670     15.1   0.1        Li              
60083.730     14.9   0.3        Itagaki         
60083.75290   14.27  0.02       Potapov         
60083.92314   13.94  0.30  g    LT              
60083.92314   14.16  0.30  r    LT              
60083.97098   14.254 0.024 B    Las Cumbres 1m  
60083.97198   14.226 0.024 B    Las Cumbres 1m  
60083.97318   14.291 0.021 V    Las Cumbres 1m  
60083.97394   14.308 0.021 V    Las Cumbres 1m  
60083.97489   14.180 0.008 g    Las Cumbres 1m  
60083.97589   14.171 0.008 g    Las Cumbres 1m  
60083.97711   14.435 0.009 r    Las Cumbres 1m  
60083.97787   14.405 0.010 r    Las Cumbres 1m  
60083.97831   14.366 0.043 B    Las Cumbres 0.4m
60083.97882   14.627 0.011 i    Las Cumbres 1m  
60083.97916   14.425 0.043 B    Las Cumbres 0.4m
60083.97959   14.628 0.011 i    Las Cumbres 1m  
60083.98014   14.345 0.035 V    Las Cumbres 0.4m
60083.98066   14.284 0.041 V    Las Cumbres 0.4m
60083.98128   14.205 0.037 g    Las Cumbres 0.4m
60083.98214   14.233 0.036 g    Las Cumbres 0.4m
60083.98313   14.073 0.046 r    Las Cumbres 0.4m
60083.98365   14.211 0.042 r    Las Cumbres 0.4m
60083.98428   14.351 0.054 i    Las Cumbres 0.4m
60083.98479   14.310 0.053 i    Las Cumbres 0.4m
60083.98541   14.762 0.172 zs   Las Cumbres 0.4m
60083.98592   14.514 0.132 zs   Las Cumbres 0.4m
60084.00575   13.500 0.029 U    Las Cumbres 1m  
60084.00674   13.486 0.028 U    Las Cumbres 1m  
60084.00794   14.206 0.023 B    Las Cumbres 1m  
60084.00859   14.207 0.024 B    Las Cumbres 1m  
60084.00942   14.295 0.022 V    Las Cumbres 1m  
60084.00992   14.271 0.022 V    Las Cumbres 1m  
60084.01059   14.084 0.010 g    Las Cumbres 1m  
60084.01124   14.082 0.009 g    Las Cumbres 1m  
60084.01208   14.307 0.017 r    Las Cumbres 1m  
60084.01255   14.237 0.015 r    Las Cumbres 1m  
60084.01322   14.573 0.013 i    Las Cumbres 1m  
60084.01371   14.538 0.015 i    Las Cumbres 1m  
60084.06366   14.040 0.048 B    Las Cumbres 0.4m
60084.06453   14.051 0.046 B    Las Cumbres 0.4m
60084.06549   13.970 0.049 V    Las Cumbres 0.4m
60084.06600   14.027 0.051 V    Las Cumbres 0.4m
60084.06663   13.780 0.049 g    Las Cumbres 0.4m
60084.06750   13.543 0.064 g    Las Cumbres 0.4m
60084.06848   13.790 0.063 r    Las Cumbres 0.4m
60084.06899   13.805 0.067 r    Las Cumbres 0.4m
60084.06963   14.104 0.092 i    Las Cumbres 0.4m
60084.07014   13.982 0.076 i    Las Cumbres 0.4m
60084.07079   14.370 0.234 zs   Las Cumbres 0.4m
60084.07131   14.993 0.191 zs   Las Cumbres 0.4m
60084.10443   13.148 0.033 U    Las Cumbres 1m  
60084.10543   13.144 0.031 U    Las Cumbres 1m  
60084.10663   13.861 0.025 B    Las Cumbres 1m  
60084.10728   13.870 0.025 B    Las Cumbres 1m  
60084.10812   13.956 0.024 V    Las Cumbres 1m  
60084.10861   13.964 0.023 V    Las Cumbres 1m  
60084.10928   13.774 0.009 g    Las Cumbres 1m  
60084.10993   13.780 0.010 g    Las Cumbres 1m  
60084.11077   14.065 0.012 r    Las Cumbres 1m  
60084.11125   14.082 0.012 r    Las Cumbres 1m  
60084.11193   14.278 0.014 i    Las Cumbres 1m  
60084.11240   14.260 0.017 i    Las Cumbres 1m  
60084.21497   13.539 0.141 B    DLT40           
60084.21735   13.575 0.157 V    DLT40           
60084.21853   13.454 0.098 g    DLT40           
60084.21974   13.693 0.063 r    DLT40           
60084.22095   13.973 0.114 i    DLT40           
60084.22235   13.463 0.145 B    DLT40           
60084.22350   13.456 0.075 V    DLT40           
60084.22405   13.386 0.083 g    DLT40           
60084.22462   13.651 0.063 r    DLT40           
60084.22518   13.973 0.092 i    DLT40           
60084.22952   13.534 0.035 B    DLT40           
60084.23189   13.438 0.090 V    DLT40           
60084.23308   13.411 0.107 g    DLT40           
60084.23428   13.673 0.048 r    DLT40           
60084.23548   13.631 0.096 i    DLT40           
60084.23757   13.484 0.125 B    DLT40           
60084.23867   13.415 0.090 V    DLT40           
60084.23922   13.349 0.119 g    DLT40           
60084.23979   13.645 0.112 r    DLT40           
60084.24035   13.952 0.163 i    DLT40           
60084.24178   13.436 0.085 B    DLT40           
60084.24289   13.404 0.096 V    DLT40           
60084.24344   13.302 0.152 g    DLT40           
60084.24401   13.655 0.086 r    DLT40           
60084.24458   13.909 0.163 i    DLT40           
60084.24536   13.459 0.158 B    DLT40           
60084.24779   13.369 0.114 V    DLT40           
60084.24898   13.306 0.023 g    DLT40           
60084.25019   13.601 0.112 r    DLT40           
60084.25139   13.902 0.107 i    DLT40           
60084.25279   13.425 0.090 B    DLT40           
60084.25521   13.396 0.122 V    DLT40           
60084.25639   13.305 0.084 g    DLT40           
60084.25761   13.570 0.082 r    DLT40           
60084.25880   13.873 0.104 i    DLT40           
60084.26089   13.442 0.146 B    DLT40           
60084.26326   13.391 0.117 V    DLT40           
60084.26445   13.300 0.074 g    DLT40           
60084.26565   13.568 0.059 r    DLT40           
60084.26685   13.833 0.090 i    DLT40           
60084.26920   11.396 0.029 UVW1 Swift           
60084.27160   13.401 0.030 B    Swift           
60084.27640   13.528 0.035 V    Swift           
60084.27980   11.132 0.029 UVM2 Swift           
60084.28074   13.322 0.059 B    DLT40           
60084.28312   13.341 0.176 V    DLT40           
60084.28430   13.271 0.089 g    DLT40           
60084.28552   13.525 0.053 r    DLT40           
60084.28672   13.817 0.090 i    DLT40           
60084.29521   13.346 0.097 B    DLT40           
60084.29759   13.294 0.095 V    DLT40           
60084.29878   13.205 0.114 g    DLT40           
60084.29999   13.471 0.109 r    DLT40           
60084.30119   13.716 0.107 i    DLT40           
60084.46330   13.010 0.029 B    Swift           
60084.46810   13.132 0.032 V    Swift           
60084.46950   10.648 0.029 UVM2 Swift           
60084.86760   12.197 0.041 B    Las Cumbres 0.4m
60084.87167   12.246 0.044 V    Las Cumbres 0.4m
60084.87259   12.163 0.058 r    Las Cumbres 0.4m
60084.87352   12.220 0.037 B    Las Cumbres 0.4m
60084.87859   12.100 0.038 B    Las Cumbres 0.4m
60084.87945   12.103 0.038 B    Las Cumbres 0.4m
60084.88044   12.116 0.047 V    Las Cumbres 0.4m
60084.88095   12.188 0.050 V    Las Cumbres 0.4m
60084.88157   11.899 0.049 g    Las Cumbres 0.4m
60084.88243   11.805 0.050 g    Las Cumbres 0.4m
60084.88344   12.071 0.062 r    Las Cumbres 0.4m
60084.88395   12.043 0.069 r    Las Cumbres 0.4m
60084.88459   12.327 0.068 i    Las Cumbres 0.4m
60084.88511   12.327 0.070 i    Las Cumbres 0.4m
60084.88574   13.604 0.178 zs   Las Cumbres 0.4m
60084.88625   12.303 0.131 zs   Las Cumbres 0.4m
60084.92443   12.201 0.039 B    Las Cumbres 0.4m
60084.92745   12.296 0.035 V    Las Cumbres 0.4m
60084.93044   12.162 0.087 r    Las Cumbres 0.4m
60084.93455   12.193 0.044 V    Las Cumbres 0.4m
60084.93651   12.259 0.039 r    Las Cumbres 0.4m
60084.93850   12.111 0.032 B    Las Cumbres 0.4m
60084.96947   11.985 0.041 B    Las Cumbres 0.4m
60084.97033   11.989 0.039 B    Las Cumbres 0.4m
60084.97131   11.954 0.041 V    Las Cumbres 0.4m
60084.97182   11.931 0.047 V    Las Cumbres 0.4m
60084.97245   11.813 0.058 g    Las Cumbres 0.4m
60084.97331   11.836 0.036 g    Las Cumbres 0.4m
60084.97432   12.095 0.038 r    Las Cumbres 0.4m
60084.97488   12.175 0.040 r    Las Cumbres 0.4m
60084.97552   12.204 0.054 i    Las Cumbres 0.4m
60084.97604   12.113 0.038 i    Las Cumbres 0.4m
60084.97700   11.277 0.030 U    Las Cumbres 1m  
60084.97801   11.270 0.026 U    Las Cumbres 1m  
60084.97920   12.025 0.022 B    Las Cumbres 1m  
60084.97921   11.944 0.035 B    Las Cumbres 0.4m
60084.97985   12.023 0.022 B    Las Cumbres 1m  
60084.98069   12.194 0.022 V    Las Cumbres 1m  
60084.98117   12.196 0.022 V    Las Cumbres 1m  
60084.98185   11.863 0.013 g    Las Cumbres 1m  
60084.98221   12.026 0.032 V    Las Cumbres 0.4m
60084.98248   11.883 0.011 g    Las Cumbres 1m  
60084.98333   12.329 0.013 r    Las Cumbres 1m  
60084.98381   12.320 0.017 r    Las Cumbres 1m  
60084.98449   12.607 0.015 i    Las Cumbres 1m  
60084.98497   12.582 0.019 i    Las Cumbres 1m  
60084.98519   12.406 0.038 r    Las Cumbres 0.4m
60084.99990   12.033 0.029 B    Swift           
60085.00082   11.820 0.034 B    Las Cumbres 0.4m
60085.00270   12.181 0.030 V    Swift           
60085.00340   12.191 0.030 V    Swift           
60085.00384   12.166 0.030 V    Las Cumbres 0.4m
60085.00510    9.694 0.028 UVM2 Swift           
60085.00683   12.505 0.060 r    Las Cumbres 0.4m
60085.05204   11.960 0.026 V    Las Cumbres 0.4m
60085.05364   12.013 0.029 r    Las Cumbres 0.4m
60085.06813   11.915 0.025 V    Las Cumbres 0.4m
60085.06973   12.070 0.021 r    Las Cumbres 0.4m
60085.10587   11.826 0.027 V    Las Cumbres 0.4m
60085.10747   11.787 0.034 r    Las Cumbres 0.4m
60085.11042   11.881 0.052 B    Las Cumbres 0.4m
60085.11105   11.916 0.043 V    Las Cumbres 0.4m
60085.11150   11.465 0.074 g    Las Cumbres 0.4m
60085.11165   11.153 0.026 U    Las Cumbres 1m  
60085.11215   11.532 0.088 r    Las Cumbres 0.4m
60085.11260   11.794 0.106 i    Las Cumbres 0.4m
60085.11261   11.904 0.021 B    Las Cumbres 1m  
60085.11333   12.092 0.021 V    Las Cumbres 1m  
60085.11393   11.761 0.009 g    Las Cumbres 1m  
60085.11465   12.241 0.017 r    Las Cumbres 1m  
60085.11526   12.498 0.017 i    Las Cumbres 1m  
60085.21247   12.288 0.050 i    DLT40           
60085.24314   12.012 0.024 V    Las Cumbres 0.4m
60085.24473   12.291 0.054 r    Las Cumbres 0.4m
60085.27247   11.720 0.034 V    Las Cumbres 0.4m
60085.27406   11.794 0.044 r    Las Cumbres 0.4m
60085.29529   12.159 0.119 i    DLT40           
60085.33306   11.882 0.032 V    Las Cumbres 0.4m
60085.39749   11.674 0.041 V    Las Cumbres 0.4m
60085.39906   11.486 0.043 r    Las Cumbres 0.4m
60085.44917   11.630 0.026 V    Las Cumbres 0.4m
60085.45075   11.667 0.034 r    Las Cumbres 0.4m
60085.47062   11.564 0.028 B    Las Cumbres 0.4m
60085.47431   11.764 0.025 V    Las Cumbres 0.4m
60085.48279   11.530 0.028 V    Las Cumbres 0.4m
60085.48445   11.595 0.032 r    Las Cumbres 0.4m
60085.58390   11.743 0.029 V    Swift           
60085.58460   11.676 0.029 V    Swift           
60085.86811   11.861 0.055 r    Las Cumbres 0.4m
60085.87870   11.427 0.028 V    Las Cumbres 0.4m
60085.88032   11.702 0.027 r    Las Cumbres 0.4m
60085.89386   11.318 0.037 V    Las Cumbres 0.4m
60085.89479   11.281 0.036 B    Las Cumbres 0.4m
60085.90451   11.174 0.043 B    Las Cumbres 0.4m
60085.90554   11.411 0.038 V    Las Cumbres 0.4m
60085.90656   11.623 0.052 r    Las Cumbres 0.4m
60085.90843   11.540 0.032 V    Las Cumbres 0.4m
60085.91008   11.904 0.033 r    Las Cumbres 0.4m
60085.93914   11.308 0.028 V    Las Cumbres 0.4m
60085.94075   11.607 0.016 r    Las Cumbres 0.4m
60086.12873   10.534 0.029 U    Las Cumbres 1m  
60086.12968   11.349 0.025 B    Las Cumbres 1m  
60086.13040   11.476 0.027 V    Las Cumbres 1m  
60086.13100   11.095 0.020 g    Las Cumbres 1m  
60086.13172   11.544 0.022 r    Las Cumbres 1m  
60086.13234   11.773 0.024 i    Las Cumbres 1m  
60086.24347   11.212 0.043 B    Las Cumbres 0.4m
60086.24409   11.253 0.039 V    Las Cumbres 0.4m
60086.24453   10.984 0.052 g    Las Cumbres 0.4m
60086.24516   11.223 0.057 r    Las Cumbres 0.4m
60086.24559   11.370 0.050 i    Las Cumbres 0.4m
60086.24607   12.349 0.126 zs   Las Cumbres 0.4m
60086.25967   11.207 0.112 B    DLT40           
60086.26141   11.236 0.032 B    Las Cumbres 0.4m
60086.26204   11.199 0.167 V    DLT40           
60086.26303   11.265 0.027 V    Las Cumbres 0.4m
60086.26323   11.107 0.118 g    DLT40           
60086.26443   11.408 0.025 r    DLT40           
60086.26461   11.385 0.027 r    Las Cumbres 0.4m
60086.26745   11.746 0.089 i    DLT40           
60086.31746   11.179 0.033 B    Las Cumbres 0.4m
60086.31906   11.085 0.051 V    Las Cumbres 0.4m
60086.32064   11.083 0.042 r    Las Cumbres 0.4m
60086.42032   11.200 0.029 V    Las Cumbres 0.4m
60086.42124   11.135 0.031 B    Las Cumbres 0.4m
60087.15729   10.320 0.029 U    Las Cumbres 1m  
60087.15801   11.044 0.022 B    Las Cumbres 1m  
60087.15861   11.167 0.020 V    Las Cumbres 1m  
60087.15921   10.931 0.010 g    Las Cumbres 1m  
60087.15982   11.405 0.012 r    Las Cumbres 1m  
60087.16042   11.620 0.013 i    Las Cumbres 1m  
60087.16102   11.787 0.016 zs   Las Cumbres 1m  
60087.26041   10.353 0.029 U    Las Cumbres 1m  
60087.26113   11.095 0.024 B    Las Cumbres 1m  
60087.26173   11.206 0.021 V    Las Cumbres 1m  
60087.26234   10.941 0.017 g    Las Cumbres 1m  
60087.26294   11.303 0.017 r    Las Cumbres 1m  
60087.26355   11.551 0.020 i    Las Cumbres 1m  
60087.26416   11.768 0.027 zs   Las Cumbres 1m  
60087.37618   10.386 0.036 U    Las Cumbres 1m  
60087.37690   11.089 0.023 B    Las Cumbres 1m  
60087.37750   11.208 0.020 V    Las Cumbres 1m  
60087.37811   10.922 0.020 g    Las Cumbres 1m  
60087.37871   11.332 0.013 r    Las Cumbres 1m  
60087.37931   11.562 0.016 i    Las Cumbres 1m  
60087.37991   11.736 0.024 zs   Las Cumbres 1m  
60087.87525   10.825 0.065 V    Las Cumbres 0.4m
60087.87557   11.008 0.070 r    Las Cumbres 0.4m
60087.87862   11.342 0.058 r    Las Cumbres 0.4m
60087.88205   10.935 0.033 B    Las Cumbres 0.4m
60087.88366   11.047 0.034 V    Las Cumbres 0.4m
60087.88529   11.373 0.060 r    Las Cumbres 0.4m
60087.89737   10.886 0.041 B    Las Cumbres 0.4m
60087.89799   10.761 0.043 V    Las Cumbres 0.4m
60087.89844   10.531 0.041 g    Las Cumbres 0.4m
60087.89907   10.577 0.060 r    Las Cumbres 0.4m
60087.89953   10.966 0.069 i    Las Cumbres 0.4m
60087.90193   10.863 0.033 B    Las Cumbres 0.4m
60087.90358   11.011 0.026 V    Las Cumbres 0.4m
60087.90640   10.967 0.032 V    Las Cumbres 0.4m
60087.90731   10.958 0.036 B    Las Cumbres 0.4m
60087.94862   10.675 0.033 B    Las Cumbres 0.4m
60087.95023   11.087 0.029 V    Las Cumbres 0.4m
60087.95127   10.324 0.030 U    Las Cumbres 1m  
60087.95183   11.485 0.026 r    Las Cumbres 0.4m
60087.95199   11.041 0.022 B    Las Cumbres 1m  
60087.95259   11.125 0.021 V    Las Cumbres 1m  
60087.95320   10.873 0.011 g    Las Cumbres 1m  
60087.95380   11.283 0.015 r    Las Cumbres 1m  
60087.95440   11.483 0.015 i    Las Cumbres 1m  
60087.95451   10.962 0.033 B    Las Cumbres 0.4m
60087.95501   11.643 0.022 zs   Las Cumbres 1m  
60087.95751   11.103 0.038 V    Las Cumbres 0.4m
60087.96051   11.590 0.084 r    Las Cumbres 0.4m
60088.00227   10.873 0.034 B    Las Cumbres 0.4m
60088.00388   11.054 0.030 V    Las Cumbres 0.4m
60088.00550   11.182 0.035 r    Las Cumbres 0.4m
60088.00816   11.014 0.047 B    Las Cumbres 0.4m
60088.00918   10.977 0.049 B    Las Cumbres 0.4m
60088.00969   11.026 0.046 B    Las Cumbres 0.4m
60088.01021   10.965 0.045 B    Las Cumbres 0.4m
60088.01078   10.804 0.031 V    Las Cumbres 0.4m
60088.01129   10.797 0.033 V    Las Cumbres 0.4m
60088.01180   10.817 0.032 V    Las Cumbres 0.4m
60088.01232   10.730 0.035 V    Las Cumbres 0.4m
60088.01283   10.769 0.032 V    Las Cumbres 0.4m
60088.01340   10.679 0.077 r    Las Cumbres 0.4m
60088.01391   10.604 0.060 r    Las Cumbres 0.4m
60088.01443   10.572 0.062 r    Las Cumbres 0.4m
60088.01494   10.750 0.045 r    Las Cumbres 0.4m
60088.01545   10.894 0.052 r    Las Cumbres 0.4m
60088.08565   10.858 0.027 V    Las Cumbres 0.4m
60088.08720   10.967 0.027 V    Las Cumbres 0.4m
60088.08876   10.961 0.029 V    Las Cumbres 0.4m
60088.09036   11.140 0.030 r    Las Cumbres 0.4m
60088.09192   11.227 0.032 r    Las Cumbres 0.4m
60088.09348   11.123 0.038 r    Las Cumbres 0.4m
60088.09508   11.274 0.021 i    Las Cumbres 0.4m
60088.09663   11.213 0.027 i    Las Cumbres 0.4m
60088.09818   11.266 0.025 i    Las Cumbres 0.4m
60088.11622   10.824 0.052 B    Las Cumbres 0.4m
60088.11686   10.784 0.039 V    Las Cumbres 0.4m
60088.11733   10.660 0.052 g    Las Cumbres 0.4m
60088.11796   10.970 0.043 r    Las Cumbres 0.4m
60088.11841   11.086 0.065 i    Las Cumbres 0.4m
60088.12933   10.328 0.032 U    Las Cumbres 1m  
60088.13004   11.083 0.027 B    Las Cumbres 1m  
60088.13065   11.110 0.029 V    Las Cumbres 1m  
60088.13127   10.755 0.022 g    Las Cumbres 1m  
60088.13188   11.203 0.042 r    Las Cumbres 1m  
60088.13253   11.355 0.031 i    Las Cumbres 1m  
60088.13315   11.538 0.035 zs   Las Cumbres 1m  
60088.20465   10.847 0.138 B    DLT40           
60088.20577   10.894 0.079 V    DLT40           
60088.20632   10.820 0.095 g    DLT40           
60088.20689   11.104 0.030 r    DLT40           
60088.20745   11.422 0.075 i    DLT40           
60088.21912   11.006 0.071 B    DLT40           
60088.22149   10.905 0.143 V    DLT40           
60088.22267   10.830 0.091 g    DLT40           
60088.22388   11.126 0.057 r    DLT40           
60088.22507   11.442 0.078 i    DLT40           
60088.22903   10.968 0.085 B    DLT40           
60088.23010   10.905 0.152 V    DLT40           
60088.23065   10.814 0.108 g    DLT40           
60088.23123   11.113 0.042 r    DLT40           
60088.23180   11.403 0.080 i    DLT40           
60088.23221   10.278 0.035 U    Las Cumbres 1m  
60088.23294   11.033 0.025 B    Las Cumbres 1m  
60088.23356   11.092 0.022 V    Las Cumbres 1m  
60088.23390   11.003 0.093 B    DLT40           
60088.23417   10.865 0.013 g    Las Cumbres 1m  
60088.23479   11.254 0.016 r    Las Cumbres 1m  
60088.23539   11.465 0.011 i    Las Cumbres 1m  
60088.23602   11.594 0.020 zs   Las Cumbres 1m  
60088.23628   10.906 0.134 V    DLT40           
60088.23746   10.821 0.086 g    DLT40           
60088.23866   11.109 0.028 r    DLT40           
60088.23987   11.448 0.105 i    DLT40           
60088.24419   10.985 0.030 B    Las Cumbres 0.4m
60088.24579   11.079 0.028 V    Las Cumbres 0.4m
60088.24739   11.341 0.032 r    Las Cumbres 0.4m
60088.25770   10.995 0.105 B    DLT40           
60088.26007   10.906 0.067 V    DLT40           
60088.26126   10.830 0.101 g    DLT40           
60088.26246   11.129 0.051 r    DLT40           
60088.26367   11.436 0.045 i    DLT40           
60088.27466   11.049 0.105 B    DLT40           
60088.27707   10.875 0.096 V    DLT40           
60088.27825   10.860 0.084 g    DLT40           
60088.27945   11.109 0.053 r    DLT40           
60088.28065   11.436 0.075 i    DLT40           
60088.29155   10.993 0.110 B    DLT40           
60088.29390   10.902 0.066 V    DLT40           
60088.29508   10.845 0.103 g    DLT40           
60088.29628   11.118 0.051 r    DLT40           
60088.29749   11.424 0.086 i    DLT40           
60088.32169   10.360 0.032 U    Las Cumbres 1m  
60088.32240   11.149 0.026 B    Las Cumbres 1m  
60088.32301   11.177 0.022 V    Las Cumbres 1m  
60088.32363   10.873 0.021 g    Las Cumbres 1m  
60088.32424   11.267 0.022 r    Las Cumbres 1m  
60088.32486   11.389 0.020 i    Las Cumbres 1m  
60088.32547   11.524 0.028 zs   Las Cumbres 1m  
60088.41908   10.985 0.026 V    Las Cumbres 0.4m
60088.41999   10.991 0.030 B    Las Cumbres 0.4m
60088.87780   10.885 0.037 V    Las Cumbres 0.4m
60088.87817   11.101 0.095 r    Las Cumbres 0.4m
60088.87945   10.851 0.043 V    Las Cumbres 0.4m
60088.87982   10.708 0.077 r    Las Cumbres 0.4m
60088.92953   10.918 0.032 V    Las Cumbres 0.4m
60088.93004   10.805 0.032 V    Las Cumbres 0.4m
60088.93056   10.838 0.033 V    Las Cumbres 0.4m
60088.93107   10.844 0.034 V    Las Cumbres 0.4m
60088.93159   10.823 0.035 V    Las Cumbres 0.4m
60088.93216   10.931 0.059 r    Las Cumbres 0.4m
60088.93271   10.943 0.046 r    Las Cumbres 0.4m
60088.93324   10.992 0.045 r    Las Cumbres 0.4m
60088.93375   10.841 0.066 r    Las Cumbres 0.4m
60088.93426   10.929 0.059 r    Las Cumbres 0.4m
60088.94756   10.402 0.032 U    Las Cumbres 1m  
60088.94830   11.068 0.024 B    Las Cumbres 1m  
60088.94892   11.109 0.021 V    Las Cumbres 1m  
60088.94953   10.906 0.020 g    Las Cumbres 1m  
60088.95013   11.223 0.013 r    Las Cumbres 1m  
60088.95074   11.456 0.013 i    Las Cumbres 1m  
60088.95135   11.641 0.025 zs   Las Cumbres 1m  
60089.03194   10.423 0.032 U    Las Cumbres 1m  
60089.03267   11.069 0.024 B    Las Cumbres 1m  
60089.03327   11.103 0.021 V    Las Cumbres 1m  
60089.03387   10.921 0.014 g    Las Cumbres 1m  
60089.03448   11.214 0.011 r    Las Cumbres 1m  
60089.03510   11.510 0.013 i    Las Cumbres 1m  
60089.03570   11.685 0.019 zs   Las Cumbres 1m  
60089.11341   10.876 0.040 V    Las Cumbres 0.4m
60089.11386   10.662 0.086 g    Las Cumbres 0.4m
60089.11451   10.723 0.072 r    Las Cumbres 0.4m
60089.11498   11.264 0.107 i    Las Cumbres 0.4m
60089.13381   11.126 0.021 V    Las Cumbres 1m  
60089.13502   11.161 0.017 r    Las Cumbres 1m  
60089.13562   11.393 0.018 i    Las Cumbres 1m  
60089.13623   11.536 0.024 zs   Las Cumbres 1m  
60089.22516   10.330 0.038 U    Las Cumbres 1m  
60089.22588   11.082 0.025 B    Las Cumbres 1m  
60089.22647   11.083 0.021 V    Las Cumbres 1m  
60089.22709   11.090 0.014 g    Las Cumbres 1m  
60089.22770   11.184 0.019 r    Las Cumbres 1m  
60089.22830   11.436 0.020 i    Las Cumbres 1m  
60089.22892   11.586 0.025 zs   Las Cumbres 1m  
60089.32064   10.402 0.032 U    Las Cumbres 1m  
60089.32136   11.163 0.022 B    Las Cumbres 1m  
60089.32197   11.129 0.022 V    Las Cumbres 1m  
60089.32258   11.022 0.014 g    Las Cumbres 1m  
60089.32320   11.110 0.011 r    Las Cumbres 1m  
60089.32380   11.308 0.014 i    Las Cumbres 1m  
60089.32440   11.482 0.021 zs   Las Cumbres 1m  
60090.25009   11.133 0.033 B    Las Cumbres 0.4m
60090.25279   11.717 0.032 i    Las Cumbres 0.4m
60090.25705   11.101 0.033 V    Las Cumbres 0.4m
60090.26052   11.473 0.041 r    Las Cumbres 0.4m
60090.28193   11.137 0.044 B    Las Cumbres 0.4m
60090.28253   10.873 0.041 V    Las Cumbres 0.4m
60090.28298   10.842 0.038 g    Las Cumbres 0.4m
60090.28359   11.271 0.066 r    Las Cumbres 0.4m
60090.28403   11.140 0.065 i    Las Cumbres 0.4m
60090.28447   11.683 0.107 zs   Las Cumbres 0.4m
60090.30923   11.083 0.032 B    Las Cumbres 0.4m
60090.31083   11.067 0.024 V    Las Cumbres 0.4m
60090.33471   10.497 0.032 U    Las Cumbres 1m  
60090.33544   11.169 0.024 B    Las Cumbres 1m  
60090.33606   11.155 0.021 V    Las Cumbres 1m  
60090.33667   11.002 0.020 g    Las Cumbres 1m  
60090.33727   11.272 0.011 r    Las Cumbres 1m  
60090.33790   11.407 0.011 i    Las Cumbres 1m  
60090.33853   11.586 0.024 zs   Las Cumbres 1m  
60090.35167   11.092 0.044 B    Las Cumbres 0.4m
60090.35217   11.054 0.046 B    Las Cumbres 0.4m
60090.35268   11.043 0.052 B    Las Cumbres 0.4m
60090.35317   11.172 0.045 B    Las Cumbres 0.4m
60090.35368   11.244 0.043 B    Las Cumbres 0.4m
60090.35422   11.025 0.052 V    Las Cumbres 0.4m
60090.35473   10.966 0.029 V    Las Cumbres 0.4m
60090.35522   11.036 0.033 V    Las Cumbres 0.4m
60090.35573   11.024 0.031 V    Las Cumbres 0.4m
60090.35624   11.079 0.036 V    Las Cumbres 0.4m
60090.35678   10.969 0.051 r    Las Cumbres 0.4m
60090.35728   11.135 0.051 r    Las Cumbres 0.4m
60090.35778   11.159 0.059 r    Las Cumbres 0.4m
60090.35829   11.126 0.048 r    Las Cumbres 0.4m
60090.35879   11.004 0.047 r    Las Cumbres 0.4m
60090.41979   11.001 0.030 V    Las Cumbres 0.4m
60090.42070   10.952 0.030 B    Las Cumbres 0.4m
60091.22082   11.178 0.051 B    DLT40           
60091.22322   10.978 0.074 V    DLT40           
60091.22441   10.988 0.096 g    DLT40           
60091.22564   11.177 0.053 r    DLT40           
60091.22684   11.386 0.087 i    DLT40           
60091.22895   11.224 0.120 B    DLT40           
60091.23133   11.003 0.223 V    DLT40           
60091.23253   11.007 0.104 g    DLT40           
60091.23374   11.164 0.058 r    DLT40           
60091.23495   11.351 0.098 i    DLT40           
60091.23714   11.090 0.112 B    DLT40           
60091.23881   10.935 0.133 g    DLT40           
60091.23939   11.112 0.085 r    DLT40           
60091.23997   11.256 0.074 i    DLT40           
60091.24523   11.241 0.044 B    Las Cumbres 0.4m
60091.24584   11.098 0.044 V    Las Cumbres 0.4m
60091.24628   10.973 0.075 g    Las Cumbres 0.4m
60091.24690   11.284 0.077 r    Las Cumbres 0.4m
60091.24735   11.202 0.103 i    Las Cumbres 0.4m
60091.25024   11.147 0.062 V    Las Cumbres 0.4m
60091.25060   11.189 0.106 r    Las Cumbres 0.4m
60091.26042   11.200 0.030 B    Las Cumbres 0.4m
60091.26204   11.083 0.025 V    Las Cumbres 0.4m
60091.26362   11.062 0.033 r    Las Cumbres 0.4m
60091.27388   11.333 0.048 B    Las Cumbres 0.4m
60091.27438   11.225 0.045 B    Las Cumbres 0.4m
60091.27488   11.181 0.044 B    Las Cumbres 0.4m
60091.27539   11.229 0.045 B    Las Cumbres 0.4m
60091.27590   11.226 0.044 B    Las Cumbres 0.4m
60091.27649   11.154 0.038 V    Las Cumbres 0.4m
60091.27699   11.106 0.037 V    Las Cumbres 0.4m
60091.27749   11.183 0.036 V    Las Cumbres 0.4m
60091.27798   11.155 0.039 V    Las Cumbres 0.4m
60091.27850   11.148 0.035 V    Las Cumbres 0.4m
60091.27905   11.450 0.063 r    Las Cumbres 0.4m
60091.27954   11.373 0.056 r    Las Cumbres 0.4m
60091.28004   11.291 0.051 r    Las Cumbres 0.4m
60091.28054   11.402 0.048 r    Las Cumbres 0.4m
60091.28105   11.402 0.054 r    Las Cumbres 0.4m
60091.28271   11.153 0.030 B    Las Cumbres 0.4m
60091.28431   11.155 0.026 V    Las Cumbres 0.4m
60091.28590   11.634 0.048 r    Las Cumbres 0.4m
60091.30653   11.144 0.029 V    Las Cumbres 0.4m
60091.30808   11.139 0.027 V    Las Cumbres 0.4m
60091.30962   11.151 0.029 V    Las Cumbres 0.4m
60091.31121   11.308 0.035 r    Las Cumbres 0.4m
60091.31275   11.530 0.035 r    Las Cumbres 0.4m
60091.31429   11.615 0.042 r    Las Cumbres 0.4m
60091.31588   11.521 0.041 i    Las Cumbres 0.4m
60091.31746   11.539 0.044 i    Las Cumbres 0.4m
60091.31901   11.548 0.047 i    Las Cumbres 0.4m
60091.42013   11.020 0.026 V    Las Cumbres 0.4m
60091.42104   11.083 0.031 B    Las Cumbres 0.4m
60091.92929   11.022 0.063 B    Las Cumbres 0.4m
60091.92980   11.178 0.059 B    Las Cumbres 0.4m
60091.93032   10.932 0.055 B    Las Cumbres 0.4m
60091.93210   10.900 0.043 V    Las Cumbres 0.4m
60091.93243   10.927 0.043 V    Las Cumbres 0.4m
60091.93285   10.468 0.087 r    Las Cumbres 0.4m
60091.93318   11.091 0.134 r    Las Cumbres 0.4m
60091.94449   10.610 0.031 U    Las Cumbres 1m  
60091.94521   11.226 0.023 B    Las Cumbres 1m  
60091.94583   11.173 0.021 V    Las Cumbres 1m  
60091.94649   11.054 0.013 g    Las Cumbres 1m  
60091.94710   11.268 0.012 r    Las Cumbres 1m  
60091.94772   11.390 0.017 i    Las Cumbres 1m  
60091.94833   11.570 0.023 zs   Las Cumbres 1m  
60092.00686   11.026 0.027 V    Las Cumbres 0.4m
60092.00848   11.135 0.035 B    Las Cumbres 0.4m
60092.01011   10.871 0.040 r    Las Cumbres 0.4m
60092.08746   10.602 0.030 U    Las Cumbres 1m  
60092.08818   11.203 0.024 B    Las Cumbres 1m  
60092.08879   11.134 0.023 V    Las Cumbres 1m  
60092.08939   10.993 0.014 g    Las Cumbres 1m  
60092.09000   11.230 0.013 r    Las Cumbres 1m  
60092.09061   11.348 0.014 i    Las Cumbres 1m  
60092.09121   11.453 0.020 zs   Las Cumbres 1m  
60092.10956   10.576 0.030 U    Las Cumbres 1m  
60092.11028   11.197 0.024 B    Las Cumbres 1m  
60092.11088   11.113 0.021 V    Las Cumbres 1m  
60092.11149   10.983 0.013 g    Las Cumbres 1m  
60092.11210   11.230 0.016 r    Las Cumbres 1m  
60092.11272   11.314 0.015 i    Las Cumbres 1m  
60092.11333   11.514 0.024 zs   Las Cumbres 1m  
60092.27862   11.188 0.046 B    Las Cumbres 0.4m
60092.27925   11.183 0.052 V    Las Cumbres 0.4m
60092.27969   11.026 0.065 g    Las Cumbres 0.4m
60092.28031   10.935 0.065 r    Las Cumbres 0.4m
60092.28076   11.599 0.202 i    Las Cumbres 0.4m
60092.42053   10.977 0.028 V    Las Cumbres 0.4m
60092.42144   11.158 0.035 B    Las Cumbres 0.4m
60093.16321   10.707 0.033 U    Las Cumbres 1m  
60093.16392   11.316 0.072 B    Las Cumbres 1m  
60093.16454   11.194 0.077 V    Las Cumbres 1m  
60093.16514   11.008 0.095 g    Las Cumbres 1m  
60093.16576   10.919 0.058 r    Las Cumbres 1m  
60093.16637   11.316 0.027 i    Las Cumbres 1m  
60093.16698   11.176 0.070 zs   Las Cumbres 1m  
60093.22243   11.309 0.118 B    DLT40           
60093.22480   11.027 0.165 V    DLT40           
60093.22600   11.064 0.106 g    DLT40           
60093.22722   11.063 0.036 r    DLT40           
60093.22844   11.346 0.084 i    DLT40           
60093.22985   11.222 0.114 B    DLT40           
60093.23229   11.003 0.104 V    DLT40           
60093.23350   11.042 0.104 g    DLT40           
60093.23472   11.140 0.065 r    DLT40           
60093.23594   11.349 0.082 i    DLT40           
60093.23869   11.242 0.126 B    DLT40           
60093.23981   10.996 0.118 V    DLT40           
60093.24036   11.009 0.064 g    DLT40           
60093.24094   11.142 0.029 r    DLT40           
60093.24151   11.279 0.094 i    DLT40           
60093.25373   11.226 0.059 B    DLT40           
60093.25610   11.016 0.129 V    DLT40           
60093.25729   11.042 0.119 g    DLT40           
60093.25851   11.116 0.050 r    DLT40           
60093.25973   11.328 0.085 i    DLT40           
60093.30879   11.125 0.018 r    DLT40           
60093.31961   10.700 0.030 U    Las Cumbres 1m  
60093.32032   11.278 0.022 B    Las Cumbres 1m  
60093.32094   11.135 0.021 V    Las Cumbres 1m  
60093.32155   11.066 0.015 g    Las Cumbres 1m  
60093.32214   11.217 0.012 r    Las Cumbres 1m  
60093.32275   11.380 0.019 i    Las Cumbres 1m  
60093.32334   11.453 0.022 zs   Las Cumbres 1m  
60093.42083   10.966 0.028 V    Las Cumbres 0.4m
60093.42176   11.241 0.033 B    Las Cumbres 0.4m
60093.87490   11.083 0.025 V    Las Cumbres 0.4m
60093.87650   10.831 0.073 r    Las Cumbres 0.4m
60093.87816   11.370 0.034 B    Las Cumbres 0.4m
60093.88919   11.210 0.029 B    Las Cumbres 0.4m
60093.89079   11.019 0.032 V    Las Cumbres 0.4m
60093.89241   11.218 0.021 r    Las Cumbres 0.4m
60093.90587   10.926 0.055 V    Las Cumbres 0.4m
60093.90638   10.974 0.040 V    Las Cumbres 0.4m
60093.90690   11.013 0.038 V    Las Cumbres 0.4m
60093.90741   10.941 0.048 V    Las Cumbres 0.4m
60093.90792   10.956 0.037 V    Las Cumbres 0.4m
60093.90850   11.048 0.071 r    Las Cumbres 0.4m
60093.90901   11.039 0.056 r    Las Cumbres 0.4m
60093.90953   11.097 0.060 r    Las Cumbres 0.4m
60093.91004   11.183 0.066 r    Las Cumbres 0.4m
60093.91055   11.177 0.069 r    Las Cumbres 0.4m
60093.98231   10.750 0.028 U    Las Cumbres 1m  
60093.98302   11.278 0.023 B    Las Cumbres 1m  
60093.98363   11.162 0.021 V    Las Cumbres 1m  
60093.98423   11.094 0.012 g    Las Cumbres 1m  
60093.98483   11.227 0.012 r    Las Cumbres 1m  
60093.98543   11.403 0.015 i    Las Cumbres 1m  
60093.98605   11.511 0.019 zs   Las Cumbres 1m  
60094.07691   10.758 0.028 U    Las Cumbres 1m  
60094.07763   11.301 0.023 B    Las Cumbres 1m  
60094.07824   11.167 0.022 V    Las Cumbres 1m  
60094.07886   11.061 0.012 g    Las Cumbres 1m  
60094.07946   11.221 0.015 r    Las Cumbres 1m  
60094.08006   11.311 0.017 i    Las Cumbres 1m  
60094.08068   11.430 0.021 zs   Las Cumbres 1m  
60094.19560   10.721 0.026 U    Las Cumbres 1m  
60094.19632   11.303 0.022 B    Las Cumbres 1m  
60094.19692   11.184 0.021 V    Las Cumbres 1m  
60094.21367   11.210 0.021 B    DLT40           
60094.21479   10.991 0.138 V    DLT40           
60094.21535   11.037 0.108 g    DLT40           
60094.21593   11.120 0.053 r    DLT40           
60094.21650   11.232 0.080 i    DLT40           
60094.21909   10.740 0.030 U    Las Cumbres 1m  
60094.21981   11.292 0.022 B    Las Cumbres 1m  
60094.22042   11.165 0.020 V    Las Cumbres 1m  
60094.22103   11.074 0.015 g    Las Cumbres 1m  
60094.22163   11.219 0.011 r    Las Cumbres 1m  
60094.22224   11.319 0.011 i    Las Cumbres 1m  
60094.22284   11.519 0.023 zs   Las Cumbres 1m  
60094.29724   11.309 0.131 B    DLT40           
60094.29836   10.999 0.137 V    DLT40           
60094.29892   11.028 0.112 g    DLT40           
60094.29951   11.117 0.045 r    DLT40           
60094.30009   11.277 0.088 i    DLT40           
60094.31303   10.666 0.040 U    Las Cumbres 1m  
60094.31377   11.337 0.029 B    Las Cumbres 1m  
60094.31439   11.185 0.024 V    Las Cumbres 1m  
60094.31499   10.973 0.021 g    Las Cumbres 1m  
60094.31559   11.008 0.016 r    Las Cumbres 1m  
60094.31622   11.227 0.020 i    Las Cumbres 1m  
60094.31684   11.293 0.026 zs   Las Cumbres 1m  
60094.41117   11.092 0.045 V    Las Cumbres 0.4m
60094.41161   11.566 0.131 g    Las Cumbres 0.4m
60094.41224   11.331 0.089 r    Las Cumbres 0.4m

